SWE-bench-java: A GitHub Issue Resolving Benchmark for Java

GitHub issue resolving is a critical task in software engineering, recently gaining significant attention in both industry and academia. Within this task, SWE-bench has been released to evaluate issue resolving capabilities of large language models (LLMs), but has so far only focused on Python version. However, supporting more programming languages is also important, as there is a strong demand in industry. As a first step toward multilingual support, we have developed a Java version of SWE-bench, called SWE-bench-java. We have publicly released the dataset, along with the corresponding Docker-based evaluation environment and leaderboard, which will be continuously maintained and updated in the coming months. To verify the reliability of SWE-bench-java, we implement a classic method SWE-agent and test several powerful LLMs on it. As is well known, developing a high-quality multi-lingual benchmark is time-consuming and labor-intensive, so we welcome contributions through pull requests or collaboration to accelerate its iteration and refinement, paving the way for fully automated programming.

==> scripts/repos_issues.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "labels = ['django', 'sympy', 'sphinx', 'scikit-learn', 'matplotlib', \n",
    "          'xarray', 'astropy', 'pytest', 'pylint', 'flask', 'seaborn', 'requests']\n",
    "sizes = [850, 386, 187, 229, 184, 110, 295, 119, 257, 111, 222, 544]\n",
    "\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "\n",
    "plt.figure(figsize=(10, 6))\n",
    "plt.pie(sizes, labels=[f'{label} ({size})' for label, size in zip(labels, sizes)], \n",
    "        startangle=140)\n",
    "\n",
    "plt.axis('equal')\n",
    "\n",
    "plt.savefig('./pie_repos_issues.pdf', bbox_inches='tight', pad_inches=0.05, format='pdf', dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "codem",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

